Height function delocalisation on cubic planar graphs

The interest is in models of integer-valued height functions on shift-invariant planar graphs whose maximum degree is three. We prove delocalisation for models induced by convex nearest-neighbour potentials, under the condition that each potential function is an excited potential, that is, a convex symmetric potential function $V$ with the property that $V(\pm1)\leq V(0)+\log2$. Examples of such models include the discrete Gaussian and solid-on-solid models at inverse temperature $\beta\leq\log2$, as well as the uniformly random $K$-Lipschitz function for fixed $K\in\mathbb N$. In fact, $\beta V$ is an excited potential for any convex symmetric potential function $V$ whenever $\beta$ is sufficiently small. To arrive at the result, we develop a new technique for symmetry breaking, and then study the geometric percolation properties of sets of the form $\{\varphi\geq a\}$ and $\{\varphi\leq a\}$, where $\varphi$ is the random height function and $a$ a constant. Along the same lines, we derive delocalisation for models induced by convex symmetric nearest-neighbour potentials which force the parity of the height of neighbouring vertices to be distinct. This includes models of uniformly random graph homomorphisms on the honeycomb lattice and the truncated square tiling, as well as on the same graphs with each edge replaced by $N$ edges linked in series. The latter resembles cable-graph constructions which appear in the analysis of the Gaussian free field.

==> figures/exploration.py <==
import os
import numpy as np
from plum import dispatch

from pytikz import Figure, View
from pytikz import Vector
from pytikz import Path, ClosedPath, Node
from pytikz.shape import Circle
from pytikz import ShapeStyle
from pytikz import LineWidth
from pytikz import Orientation

unit_length = 1.2
circle_radius = 0.25
square_radius = 0.175
n = 10
m = 5

if __name__ == "__main__":
    directory = os.path.dirname(os.path.abspath(__file__))
    f = Figure("exploration", directory)

    edge_style = ShapeStyle()
    explored_edge_style = ShapeStyle()
    explored_edge_style.line_width = LineWidth.ULTRA_THICK

    v0 = unit_length * Vector(0, 1)
    v1 = unit_length * Vector(0.866025403, -1 / 2)
    v2 = -v0 - v1

    @dispatch
    def coordinate_map(b: int, a: int):
        if a % 2 == 1:
            return (coordinate_map(b, a - 1) + coordinate_map(b, a + 1)) / 2
        if b % 2 == 1:
            return (coordinate_map(b - 1, a) + coordinate_map(b + 1, a)) / 2
        a //= 2
        b //= 2
        div_a, rem_a = a // 2, a % 2
        div_b, rem_b = b // 2, b % 2

        vec_a = (3 * div_a + rem_a) * v0
        if not rem_a:
            vec_b = div_b * (v1 - v2) + rem_b * v1
        else:
            vec_b = div_b * (v1 - v2) - rem_b * v2

        return vec_a + vec_b

    rectangle_corners = [
        coordinate_map(1, 1),
        coordinate_map(1, 2 * m - 1),
        coordinate_map(2 * n - 1, 2 * m - 1),
        coordinate_map(2 * n - 1, 1),
    ]
    rectangle = ClosedPath(rectangle_corners)

    v = View(clip=rectangle)
    w = View()
    w.append(edge_style(rectangle))

    # v.append(edge_style(rectangle))

    @dispatch
    def draw_edge(x1: int, y1: int, x2: int, y2: int):
        v.append(
            edge_style(
                Path(
                    [
                        coordinate_map(x1, y1),
                        coordinate_map(x2, y2),
                    ]
                )
            )
        )

    @dispatch
    def draw_explored_edge(x1: int, y1: int, x2: int, y2: int):
        v.append(
            explored_edge_style(
                Path(
                    [
                        coordinate_map(x1, y1),
                        coordinate_map(x2, y2),
                    ]
                )
            )
        )

    @dispatch
    def draw_label(v, colour: str, text: str, shape: str):
        s = ShapeStyle()
        s.fill = True
        s.fill_color = colour
        assert shape in {"circle", "square"}
        if shape == "circle":
            w.append(s(Circle(v, circle_radius)))
        if shape == "square":
            corners = [
                v + Vector(square_radius, square_radius),
                v + Vector(square_radius, -square_radius),
                v + Vector(-square_radius, -square_radius),
                v + Vector(-square_radius, square_radius),
            ]
            w.append(s(ClosedPath(corners)))
        if len(text) > 0:
            if len(text) == 1:
                w.append(Node(v, f"${text}$"))
            else:
                w.append(Node(v, f"${text}$".replace("-", "\\shortminus")))

    @dispatch
    def draw_label(x: int, y: int, colour: str, text: str, shape: str):
        draw_label(coordinate_map(x, y), colour, text, shape)

    # Draw all edges
    for k in range(0, n):
        for l in range(0, m):
            draw_edge(2 * k, 2 * l, 2 * (k + 1), 2 * l),
            if (k + l) % 2 == 0:
                draw_edge(2 * k, 2 * l, 2 * k, 2 * (l + 1))

    # Draw some explored edges
    # Horizontal edges, from top to bottom
    for k in range(1, 3):
        draw_explored_edge(2 * k, 8, 2 * (k + 1), 8)
    for k in range(5):
        draw_explored_edge(2 * k, 6, 2 * (k + 1), 6)
    for k in range(1, 3):
        draw_explored_edge(2 * k, 4, 2 * (k + 1), 4)
    for k in range(1, 7):
        draw_explored_edge(2 * k, 2, 2 * (k + 1), 2)
    # Vertical edges, from top to bottom
    draw_explored_edge(2, 6, 2, 8)
    draw_explored_edge(4, 4, 4, 6)
    draw_explored_edge(8, 4, 8, 6)
    draw_explored_edge(2, 2, 2, 4)
    draw_explored_edge(10, 2, 10, 4)

    # draw_label((2 * k), 2 * l + 1, "red", "-2", "square")

    values = [
        [-1, -1, 1, -1, 0, -1, 1, -1, -3],
        [-2, -1, 0, 0, 1, 2, 3, 1, -1],
        [-1, -1, 1, 1, 2, 2, 0, 0, 2],
        [0, -1, 0, -2, 0, 0, 0, -1, 1],
    ]

    number_of_bright = [
        3,
        5,
        5,
        6,
    ]

    draw_explored = lambda a, b, h: draw_label(a, b, "white", str(h), "circle")
    draw_unexplored = lambda a, b, h: draw_label(a, b, "black!33", str(h), "circle")

    for b, l in enumerate(reversed(values)):
        for a, h in enumerate(l):
            if a < number_of_bright[-(b + 1)]:
                draw_explored(2 * a + 2, 2 * b + 2, h)
            else:
                draw_unexplored(2 * a + 2, 2 * b + 2, "")

    identity = lambda x, y: Vector(x, y)
    draw_x = lambda a, b: draw_label(a, b, "white", "n", "square")
    draw_p = lambda a, b: draw_label(a, b, "white", "+", "square")
    draw_m = lambda a, b: draw_label(a, b, "white", "-", "square")
    draw_x_ = lambda a, b: draw_label(Vector(a, b), "white", "n", "square")
    draw_p_ = lambda a, b: draw_label(Vector(a, b), "white", "+", "square")
    draw_m_ = lambda a, b: draw_label(Vector(a, b), "white", "-", "square")

    draw_m(3, 2)
    draw_x(7, 2)
    draw_m(11, 2)
    draw_p(13, 2)

    draw_x(10, 3)

    draw_x(8, 5)

    draw_m(7, 6)
    draw_x(9, 6)

    # Legend.
    xpos = 0.7
    draw_x_(xpos, 0)
    w.append(
        Node(
            Vector(xpos + 0.2, 0),
            "not excited $\phantom{\\frac12}$",
            Orientation.WEST,
        )
    )

    xpos = 3.5
    draw_m_(xpos, 0)
    w.append(
        Node(
            Vector(xpos + 0.2, 0),
            "edge height $-\\frac12$",
            Orientation.WEST,
        )
    )

    xpos = 7
    draw_p_(xpos, 0)
    w.append(
        Node(
            Vector(xpos + 0.2, 0),
            "edge height $+\\frac12$",
            Orientation.WEST,
        )
    )

    f.draw(v)
    f.draw(w)
    f.write_data()
    # f.write_standalone()
    # f.write_include()
    # f.process()


==> figures/exploration2.py <==
import os
import numpy as np
from plum import dispatch

from pytikz import Figure, View
from pytikz import Vector
from pytikz import Path, ClosedPath, Node
from pytikz.shape import Circle
from pytikz import ShapeStyle
from pytikz import LineWidth
from pytikz import Orientation

unit_length = 1.2
circle_radius = 0.25
square_radius = 0.175
n = 10
m = 5

if __name__ == "__main__":
    directory = os.path.dirname(os.path.abspath(__file__))
    f = Figure("exploration_colour", directory)

    edge_style = ShapeStyle()
    explored_edge_style = ShapeStyle()
    explored_edge_style.line_width = LineWidth.ULTRA_THICK

    v0 = unit_length * Vector(0, 1)
    v1 = unit_length * Vector(0.866025403, -1 / 2)
    v2 = -v0 - v1

    @dispatch
    def coordinate_map(b: int, a: int):
        if a % 2 == 1:
            return (coordinate_map(b, a - 1) + coordinate_map(b, a + 1)) / 2
        if b % 2 == 1:
            return (coordinate_map(b - 1, a) + coordinate_map(b + 1, a)) / 2
        a //= 2
        b //= 2
        div_a, rem_a = a // 2, a % 2
        div_b, rem_b = b // 2, b % 2

        vec_a = (3 * div_a + rem_a) * v0
        if not rem_a:
            vec_b = div_b * (v1 - v2) + rem_b * v1
        else:
            vec_b = div_b * (v1 - v2) - rem_b * v2

        return vec_a + vec_b

    rectangle_corners = [
        coordinate_map(1, 1),
        coordinate_map(1, 2 * m - 1),
        coordinate_map(2 * n - 1, 2 * m - 1),
        coordinate_map(2 * n - 1, 1),
    ]
    rectangle = ClosedPath(rectangle_corners)

    v = View(clip=rectangle)
    w = View()
    w.append(edge_style(rectangle))

    # v.append(edge_style(rectangle))

    @dispatch
    def draw_edge(x1: int, y1: int, x2: int, y2: int):
        v.append(
            edge_style(
                Path(
                    [
                        coordinate_map(x1, y1),
                        coordinate_map(x2, y2),
                    ]
                )
            )
        )

    @dispatch
    def draw_explored_edge(x1: int, y1: int, x2: int, y2: int):
        v.append(
            explored_edge_style(
                Path(
                    [
                        coordinate_map(x1, y1),
                        coordinate_map(x2, y2),
                    ]
                )
            )
        )

    @dispatch
    def draw_label(v, colour: str, text: str, shape: str):
        s = ShapeStyle()
        s.fill = True
        s.fill_color = colour
        assert shape in {"circle", "square"}
        if shape == "circle":
            w.append(s(Circle(v, circle_radius)))
        if shape == "square":
            corners = [
                v + Vector(square_radius, square_radius),
                v + Vector(square_radius, -square_radius),
                v + Vector(-square_radius, -square_radius),
                v + Vector(-square_radius, square_radius),
            ]
            w.append(s(ClosedPath(corners)))
        if len(text) > 0:
            if len(text) == 1:
                w.append(Node(v, f"${text}$"))
            else:
                w.append(Node(v, f"${text}$".replace("-", "\\shortminus")))

    @dispatch
    def draw_label(x: int, y: int, colour: str, text: str, shape: str):
        draw_label(coordinate_map(x, y), colour, text, shape)

    # Draw all edges
    for k in range(0, n):
        for l in range(0, m):
            draw_edge(2 * k, 2 * l, 2 * (k + 1), 2 * l),
            if (k + l) % 2 == 0:
                draw_edge(2 * k, 2 * l, 2 * k, 2 * (l + 1))

    # Draw some explored edges
    # Horizontal edges, from top to bottom
    for k in range(1, 3):
        draw_explored_edge(2 * k, 8, 2 * (k + 1), 8)
    for k in range(5):
        draw_explored_edge(2 * k, 6, 2 * (k + 1), 6)
    for k in range(1, 3):
        draw_explored_edge(2 * k, 4, 2 * (k + 1), 4)
    for k in range(1, 7):
        draw_explored_edge(2 * k, 2, 2 * (k + 1), 2)
    # Vertical edges, from top to bottom
    draw_explored_edge(2, 6, 2, 8)
    draw_explored_edge(4, 4, 4, 6)
    draw_explored_edge(8, 4, 8, 6)
    draw_explored_edge(2, 2, 2, 4)
    draw_explored_edge(10, 2, 10, 4)

    # draw_label((2 * k), 2 * l + 1, "red", "-2", "square")

    values = [
        [-1, -1, 1, -1, 0, -1, 1, -1, -3],
        [-2, -1, 0, 0, 1, 2, 3, 1, -1],
        [-1, -1, 1, 1, 2, 2, 0, 0, 2],
        [0, -1, 0, -2, 0, 0, 0, -1, 1],
    ]

    number_of_bright = [
        3,
        5,
        5,
        6,
    ]

    colour_me = lambda x: int(x<=0)*"white"+int(x>0)*"blue!50"

    draw_explored = lambda a, b, h: draw_label(a, b, colour_me(h), str(h), "circle")
    draw_unexplored = lambda a, b, h: draw_label(a, b, "black!33", str(h), "circle")

    for b, l in enumerate(reversed(values)):
        for a, h in enumerate(l):
            if a < number_of_bright[-(b + 1)]:
                draw_explored(2 * a + 2, 2 * b + 2, h)
            else:
                draw_unexplored(2 * a + 2, 2 * b + 2, "")

    identity = lambda x, y: Vector(x, y)
    draw_x = lambda a, b: draw_label(a, b, "white", "n", "square")
    draw_p = lambda a, b: draw_label(a, b, "blue!50", "+", "square")
    draw_m = lambda a, b: draw_label(a, b, "white", "-", "square")
    draw_x_ = lambda a, b: draw_label(Vector(a, b), "white", "n", "square")
    draw_p_ = lambda a, b: draw_label(Vector(a, b), "blue!50", "+", "square")
    draw_m_ = lambda a, b: draw_label(Vector(a, b), "white", "-", "square")

    draw_m(3, 2)
    draw_x(7, 2)
    draw_m(11, 2)
    draw_p(13, 2)

    draw_x(10, 3)

    draw_x(8, 5)

    draw_m(7, 6)
    draw_x(9, 6)

    # Legend.
    xpos = 0.7
    draw_x_(xpos, 0)
    w.append(
        Node(
            Vector(xpos + 0.2, 0),
            "not excited $\phantom{\\frac12}$",
            Orientation.WEST,
        )
    )

    xpos = 3.5
    draw_m_(xpos, 0)
    w.append(
        Node(
            Vector(xpos + 0.2, 0),
            "edge height $-\\frac12$",
            Orientation.WEST,
        )
    )

    xpos = 7
    draw_p_(xpos, 0)
    w.append(
        Node(
            Vector(xpos + 0.2, 0),
            "edge height $+\\frac12$",
            Orientation.WEST,
        )
    )

    f.draw(v)
    f.draw(w)
    f.write_data()
    # f.write_standalone()
    # f.write_include()
    # f.process()


==> figures/main.py <==
import os
import numpy as np

from pytikz import Figure
from pytikz import Path
from pytikz import ShapeStyle
from pytikz import LineWidth

if __name__ == "__main__":

    line_drawer = ShapeStyle()
    thin_line_drawer = ShapeStyle()
    thin_line_drawer.line_width = LineWidth.VERY_THIN

    def draw_disks(f, vertices):
        [
            f.append_string(f"\\draw[fill]  ({v[0]},{v[1]}) circle (1pt);\n")
            for v in vertices
        ]

    def draw_small_disks(f, vertices):
        [
            f.append_string(f"\\draw[fill]  ({v[0]},{v[1]}) circle (0.1pt);\n")
            for v in vertices
        ]

    def path_from_incrs(vertices, n=1):
        p = [vertices[0]]
        for k in range(1, len(vertices)):
            for i in range(1, n + 1):
                p.append(p[-1] + (vertices[k] / n))
        return p

    directory = os.path.dirname(os.path.abspath(__file__))

    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    # The simple hexagon.
    fig = Figure("figure_1", directory)

    # The basis vectors.
    v0 = np.array([0, 0])
    v1 = np.array([0, 1])
    v2 = np.array([0.86602540378, 0.5])
    v3 = np.array([0.86602540378, -0.5])

    # The window.
    x1 = -v2[0] / 3
    y1 = v3[1] - v1[1] / 3
    x2 = 3 * v2[0] + v2[0] / 3
    y2 = 2 * (v1[1] + v2[1]) + v1[1] / 3
    fig.append_string(f"\\clip ({x1},{y1}) rectangle ({x2},{y2});\n")
    fig.append_string(f"% {y2-y1}\n")

    list_of_starting_point_paths = [
        [-v2, v2, v1, -v3, v3, v2, v3, -v1, -v2, -v1, v1, -v3],
        [v1 + v2, v1, v2, v1, -v1, v3, v2, -v2, -v1, v3, -v3, -v2],
        [v1 + v1 + v2, -v3, -v2, v2, v1],
        [v3 + v2, v3, v2, -v2, -v1],
    ]

    for data in list_of_starting_point_paths:
        vertices = path_from_incrs(data)
        path = Path(vertices)
        fig.draw(line_drawer(path))
        draw_disks(fig, vertices)

    fig.write_data()

    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    # The hexagon with double edges.
    fig = Figure("figure_2", directory)

    # The data x1, y1, x2, y2, and list_of_starting_point_paths are preserved.
    fig.append_string(f"\\clip ({x1},{y1}) rectangle ({x2},{y2});\n")
    fig.append_string(f"% {y2-y1}\n")

    for data in list_of_starting_point_paths:
        # We now pass 2 as an argument, so that each edge is replaced by two
        # edges linked in series.
        vertices = path_from_incrs(data, 2)
        path = Path(vertices)
        fig.draw(line_drawer(path))
        draw_disks(fig, vertices)

    fig.write_data()

    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    # The truncated square lattice.
    fig = Figure("figure_3", directory)

    # The basis vectors.
    v0 = np.array([0, 0])
    v1 = np.array([0, 1])
    v2 = np.array([0.70710678119, 0.70710678119])
    v3 = np.array([1, 0])
    v4 = np.array([0.70710678119, -0.70710678119])

    # The drawing window.
    x1 = -v3[0] / 2
    y1 = v4[1] - v1[1] / 2
    x2 = 3 * v2[0] + 2.5 * v3[0]
    y2 = 2 * v2[1] + 2.5 * v1[1]
    fig.append_string(f"\\clip ({x1},{y1}) rectangle ({x2},{y2});\n")
    fig.append_string(f"% {y2-y1}\n")

    list_of_starting_point_paths = [
        [v0, -v3, v3, v1, -v3, v3, v2, v3, v4, -v1, -v2, -v1, v1, -v3, -v1, v1, -v4],
        [
            v1 + v2 + v3,
            v1,
            v2,
            v1,
            -v1,
            v3,
            v1,
            -v1,
            v4,
            v3,
            -v3,
            -v1,
            v3,
            -v3,
            -v2,
            -v3,
        ],
        [v1 + v2, v1, v3, -v3, -v4, -v3, v3, v1],
        [v4 + v3 + v2, v3, v1, -v1, v4, v3, -v3, -v1, v1],
    ]

    for data in list_of_starting_point_paths:
        vertices = path_from_incrs(data)
        path = Path(vertices)
        fig.draw(line_drawer(path))
        draw_disks(fig, vertices)

    fig.write_data()

    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    # The truncated square lattice, line graph.
    fig = Figure("figure_4", directory)

    # The data x1, y1, x2, y2, and list_of_starting_point_paths are preserved.
    fig.append_string(f"\\clip ({x1},{y1}) rectangle ({x2},{y2});\n")
    fig.append_string(f"% {y2-y1}\n")

    for data in list_of_starting_point_paths:
        vertices = path_from_incrs(data)
        path = Path(vertices)
        fig.draw(thin_line_drawer(path))
        draw_small_disks(fig, vertices)

    def octagon(starting_point):
        return path_from_incrs(
            [
                starting_point + v1 / 2,
                (v1 + v2) / 2,
                (v2 + v3) / 2,
                (v3 + v4) / 2,
                (v4 - v1) / 2,
                (-v1 - v2) / 2,
                (-v2 - v3) / 2,
                (-v3 - v4) / 2,
                (-v4 + v1) / 2,
            ]
        )

    def square(starting_point):
        return path_from_incrs(
            [
                starting_point + v1 / 2,
                (v1 - v3) / 2,
                (-v1 - v3) / 2,
                (v3 - v1) / 2,
                (v1 + v3) / 2,
            ]
        )

    basis0 = v1 + v2 + v3
    basis1 = v1 - v3 - v4

    octagons_list = [
        octagon(-basis0),
        octagon(v0),
        octagon(basis0),
        octagon(2 * basis0),
        octagon(basis1),
        octagon(basis1 + basis0),
        octagon(-basis1),
        octagon(-basis1 + basis0),
    ]

    squares_list = [
        square(v0),
        square(basis0),
        square(2 * basis0),
        square(basis0 + basis1),
        square(-basis1),
        square(basis0 - basis1),
        square(2 * basis0 - basis1),
        square(1 * basis0 - 2 * basis1),
    ]

    for v in octagons_list:
        fig.draw(line_drawer(Path(v)))
        draw_disks(fig, v)

    for v in squares_list:
        fig.draw(line_drawer(Path(v)))

    # The basis vectors v0, v1, v2, v3, v4 are also preserved.

    fig.write_data()

    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    ############################################################################
    # The truncated square lattice, odd vertex graph.
    fig = Figure("figure_5", directory)

    # The data x1, y1, x2, y2, and list_of_starting_point_paths are preserved.
    fig.append_string(f"\\clip ({x1},{y1}) rectangle ({x2},{y2});\n")
    fig.append_string(f"% {y2-y1}\n")

    for data in list_of_starting_point_paths:
        vertices = path_from_incrs(data)
        path = Path(vertices)
        fig.draw(thin_line_drawer(path))
        draw_small_disks(fig, vertices)

    # The basis vectors v0, v1, v2, v3, v4 are also preserved.
    def octagon0(starting_point):
        return path_from_incrs(
            [
                starting_point,
                v1 + v2,
                v3 + v4,
                -v1 - v2,
                -v3 - v4,
            ]
        )

    def octagon1(starting_point):
        return path_from_incrs(
            [
                starting_point + v1,
                v2 + v3,
                v4 - v1,
                -v2 - v3,
                v1 - v4,
            ]
        )

    def square0(starting_point):
        return path_from_incrs(
            [
                starting_point,
                (v1 - v3),
            ]
        )

    def square1(starting_point):
        return path_from_incrs(
            [
                starting_point + v1,
                -v3 - v1,
            ]
        )

    octagons_list = [
        octagon0(-basis0),
        octagon1(v0),
        octagon0(basis0),
        octagon1(2 * basis0),
        octagon0(basis1),
        octagon1(basis1 + basis0),
        octagon0(-basis1),
        octagon1(-basis1 + basis0),
    ]

    squares_list = [
        square1(v0),
        square0(basis0),
        square1(2 * basis0),
        # square1(basis0 + basis1),
        square0(-basis1),
        square1(basis0 - basis1),
        square0(2 * basis0 - basis1),
        square0(1 * basis0 - 2 * basis1),
    ]

    for v in octagons_list:
        fig.draw(line_drawer(Path(v)))
        # draw_disks(fig, v)

    for v in squares_list:
        fig.draw(line_drawer(Path(v)))
        draw_disks(fig, v)

    fig.write_data()

